Understanding Open Source Serverless Platforms: Design Considerations and Performance

Serverless computing is increasingly popular because of the promise of lower cost and the convenience it provides to users who do not need to focus on server management. This has resulted in the availability of a number of proprietary and open-source serverless solutions. We seek to understand how the performance of serverless computing depends on a number of design issues using several popular open-source serverless platforms. We identify the idiosyncrasies affecting performance (throughput and latency) for different open-source serverless platforms. Further, we observe that just having either resource-based (CPU and memory) or workload-based (request per second (RPS) or concurrent requests) auto-scaling is inadequate to address the needs of the serverless platforms.

==> Serverless_measurement-12 copy/plots/fig_convert_to_compliance.sh <==
# for mac
# the way to install
# $brew install ghostscript

yourfilenames=`ls *.pdf`
for eachfile in $yourfilenames
do
   echo $eachfile
   gs -dPDFA -dBATCH -dNOPAUSE -sColorConversionStrategy=UseDeviceIndependentColor -sDEVICE=pdfwrite -dPDFACompatibilityPolicy=2 -sOutputFile=new/$eachfile $eachfile
done

# for entry in "/Users/ljf/微云同步盘/temp/serverless_measurement_paper/plots"/*
# do
#   echo "$entry"
#   gs -dPDFA -dBATCH -dNOPAUSE -sColorConversionStrategy=UseDeviceIndependentColor -sDEVICE=pdfwrite -dPDFACompatibilityPolicy=2 -sOutputFile=$entry_1 $entry
# done

==> plots/fig_convert_to_compliance.sh <==
# for mac
# the way to install
# $brew install ghostscript

yourfilenames=`ls *.pdf`
for eachfile in $yourfilenames
do
   echo $eachfile
   gs -dPDFA -dBATCH -dNOPAUSE -sColorConversionStrategy=UseDeviceIndependentColor -sDEVICE=pdfwrite -dPDFACompatibilityPolicy=2 -sOutputFile=new/$eachfile $eachfile
done

# for entry in "/Users/ljf/微云同步盘/temp/serverless_measurement_paper/plots"/*
# do
#   echo "$entry"
#   gs -dPDFA -dBATCH -dNOPAUSE -sColorConversionStrategy=UseDeviceIndependentColor -sDEVICE=pdfwrite -dPDFACompatibilityPolicy=2 -sOutputFile=$entry_1 $entry
# done
